Parton distribution function uncertainties in theoretical predictions for far-forward tau neutrinos at the Large Hadron Collider

New experiments to measure neutrinos in the far-forward region at the Large Hadron Collider (LHC) are under design or already in preparation. Two of them, FASER$\nu$ and SND@LHC, are expected to be active during Run 3 and have the potential to detect neutrinos that come from high-energy collisions in one of the LHC interaction points, extracted along the direction tangent to the beam line. Tau neutrinos and antineutrinos come predominantly from $D_s^\pm$ production in $pp$ collisions, followed by the leptonic decay of these mesons. Neutrino pseudorapidities in the range of $\eta>6.9$ and $\eta>8.9$ are relevant to these future experiments. At such pseudorapidities at high energies, theoretical predictions for the flux of tau neutrinos rely on parton distribution functions (PDFs) in a combination of very small and large parton$-x$ values. We evaluate PDF uncertainties in a next-to-leading order (NLO) QCD calculation of the flux of $\nu_\tau$ + $\bar{\nu}_\tau$ produced by $D_s^\pm$ decay in the far forward region at the LHC. The theoretical uncertainty associated with the 40 PDF sets of the PROSA19 group amounts to $\pm (20-30)$\% for the ($\nu_\tau$ + $\bar{\nu}_\tau$) number of charged-current (CC) events. Scale uncertainties are much larger, resulting in a range of CC event predictions from $\sim 70\%$ lower to $\sim 90\%$ higher than the central prediction. A comparison of the predictions with those obtained using as input the central PDFs from the 3-flavour NLO PDF sets of the CT14, ABMP16 and NNPDF3.1 collaborations show that far-forward neutrino energy distributions vary by as much as a factor of $\sim 2-4$ relative to the PROSA19 predictions at TeV neutrino energies. The Forward Physics Facility in the high luminosity LHC era will provide data capable of constraining NLO QCD evaluations with these PDF sets.

==> anc/Table10.dat <==
 #Expanded Table 10, Bai et al, PDF unceratinties...
 # E[GeV], prosa-mt1,ct14-mt2,abmp-mt2,nnpdf-mt2 eta>8.9, units microbarn/GeV
   10.0   4.607E-05   3.137E-05   3.170E-05   2.561E-05
   30.0   9.772E-05   6.840E-05   6.789E-05   5.242E-05
   50.0   1.196E-04   8.448E-05   8.402E-05   6.401E-05
   70.0   1.319E-04   9.141E-05   9.106E-05   6.869E-05
   90.0   1.341E-04   9.598E-05   9.312E-05   6.956E-05
  110.0   1.320E-04   9.661E-05   9.313E-05   6.872E-05
  130.0   1.315E-04   9.472E-05   8.983E-05   6.726E-05
  150.0   1.244E-04   9.548E-05   8.751E-05   6.390E-05
  170.0   1.159E-04   9.342E-05   8.253E-05   6.105E-05
  190.0   1.096E-04   9.147E-05   7.801E-05   5.804E-05
  210.0   9.998E-05   8.771E-05   7.182E-05   5.510E-05
  230.0   9.375E-05   8.455E-05   6.792E-05   5.157E-05
  250.0   8.598E-05   8.046E-05   6.320E-05   4.901E-05
  270.0   7.783E-05   7.707E-05   5.898E-05   4.606E-05
  290.0   6.990E-05   7.374E-05   5.419E-05   4.273E-05
  310.0   6.626E-05   7.001E-05   5.027E-05   3.997E-05
  330.0   6.004E-05   6.569E-05   4.649E-05   3.714E-05
  350.0   5.613E-05   6.149E-05   4.259E-05   3.484E-05
  370.0   5.063E-05   5.751E-05   3.938E-05   3.254E-05
  390.0   4.695E-05   5.334E-05   3.609E-05   2.990E-05
  410.0   4.196E-05   4.972E-05   3.370E-05   2.790E-05
  430.0   4.039E-05   4.674E-05   3.080E-05   2.605E-05
  450.0   3.710E-05   4.313E-05   2.866E-05   2.418E-05
  470.0   3.393E-05   4.011E-05   2.722E-05   2.248E-05
  490.0   3.163E-05   3.727E-05   2.519E-05   2.100E-05
  510.0   3.032E-05   3.450E-05   2.393E-05   1.950E-05
  530.0   2.928E-05   3.243E-05   2.172E-05   1.778E-05
  550.0   2.663E-05   2.990E-05   2.046E-05   1.688E-05
  570.0   2.615E-05   2.801E-05   1.969E-05   1.581E-05
  590.0   2.475E-05   2.597E-05   1.869E-05   1.456E-05
  610.0   2.314E-05   2.461E-05   1.754E-05   1.394E-05
  630.0   2.222E-05   2.284E-05   1.659E-05   1.292E-05
  650.0   2.109E-05   2.198E-05   1.605E-05   1.243E-05
  670.0   2.017E-05   2.088E-05   1.523E-05   1.149E-05
  690.0   1.937E-05   2.027E-05   1.461E-05   1.105E-05
  710.0   1.824E-05   1.890E-05   1.411E-05   1.066E-05
  730.0   1.772E-05   1.838E-05   1.348E-05   1.018E-05
  750.0   1.642E-05   1.765E-05   1.287E-05   9.877E-06
  770.0   1.679E-05   1.729E-05   1.244E-05   9.554E-06
  790.0   1.574E-05   1.637E-05   1.214E-05   9.047E-06
  810.0   1.531E-05   1.616E-05   1.154E-05   8.892E-06
  830.0   1.513E-05   1.581E-05   1.115E-05   8.436E-06
  850.0   1.440E-05   1.566E-05   1.077E-05   8.332E-06
  870.0   1.367E-05   1.481E-05   1.046E-05   7.890E-06
  890.0   1.324E-05   1.438E-05   9.969E-06   7.929E-06
  910.0   1.240E-05   1.396E-05   9.701E-06   7.815E-06
  930.0   1.258E-05   1.358E-05   9.552E-06   7.363E-06
  950.0   1.203E-05   1.327E-05   8.900E-06   7.165E-06
  970.0   1.180E-05   1.305E-05   8.794E-06   7.083E-06
  990.0   1.131E-05   1.272E-05   8.571E-06   6.648E-06
 1010.0   1.057E-05   1.262E-05   8.288E-06   6.716E-06
 1030.0   1.040E-05   1.210E-05   8.045E-06   6.458E-06
 1050.0   9.912E-06   1.194E-05   7.587E-06   6.356E-06
 1070.0   9.669E-06   1.172E-05   7.481E-06   6.191E-06
 1090.0   9.261E-06   1.137E-05   7.410E-06   5.818E-06
 1110.0   8.474E-06   1.122E-05   6.795E-06   5.676E-06
 1130.0   8.100E-06   1.074E-05   6.588E-06   5.569E-06
 1150.0   7.137E-06   1.041E-05   6.289E-06   5.496E-06
 1170.0   7.823E-06   1.035E-05   6.201E-06   5.224E-06
 1190.0   7.590E-06   9.836E-06   6.219E-06   5.159E-06
 1210.0   6.878E-06   9.436E-06   5.709E-06   4.883E-06
 1230.0   6.702E-06   9.396E-06   5.472E-06   4.760E-06
 1250.0   6.527E-06   9.278E-06   5.375E-06   4.558E-06
 1270.0   6.421E-06   8.909E-06   5.151E-06   4.456E-06
 1290.0   5.810E-06   8.601E-06   5.089E-06   4.319E-06
 1310.0   6.039E-06   8.434E-06   4.804E-06   4.226E-06
 1330.0   5.652E-06   7.999E-06   4.698E-06   4.130E-06
 1350.0   5.314E-06   7.999E-06   4.421E-06   3.919E-06
 1370.0   5.212E-06   7.616E-06   4.254E-06   3.788E-06
 1390.0   5.054E-06   7.432E-06   4.263E-06   3.718E-06
 1410.0   4.716E-06   7.366E-06   4.051E-06   3.595E-06
 1430.0   4.426E-06   7.067E-06   3.833E-06   3.441E-06
 1450.0   4.321E-06   6.874E-06   3.723E-06   3.365E-06
 1470.0   4.079E-06   6.636E-06   3.641E-06   3.242E-06
 1490.0   3.698E-06   6.377E-06   3.483E-06   3.144E-06
 1510.0   3.709E-06   6.228E-06   3.280E-06   3.030E-06
 1530.0   3.628E-06   6.192E-06   3.222E-06   2.960E-06
 1550.0   3.489E-06   5.995E-06   3.064E-06   2.893E-06
 1570.0   3.068E-06   5.700E-06   2.926E-06   2.747E-06
 1590.0   3.195E-06   5.573E-06   2.934E-06   2.686E-06
 1610.0   3.021E-06   5.384E-06   2.724E-06   2.469E-06
 1630.0   2.940E-06   5.265E-06   2.615E-06   2.439E-06
 1650.0   2.777E-06   4.975E-06   2.537E-06   2.400E-06
 1670.0   2.622E-06   5.028E-06   2.405E-06   2.302E-06
 1690.0   2.400E-06   4.782E-06   2.282E-06   2.192E-06
 1710.0   2.291E-06   4.689E-06   2.254E-06   2.118E-06
 1730.0   2.383E-06   4.323E-06   2.144E-06   2.005E-06
 1750.0   2.161E-06   4.238E-06   2.084E-06   2.069E-06
 1770.0   2.134E-06   4.158E-06   1.930E-06   1.947E-06
 1790.0   1.983E-06   3.955E-06   1.927E-06   1.829E-06
 1810.0   2.013E-06   3.895E-06   1.804E-06   1.736E-06
 1830.0   1.868E-06   3.743E-06   1.751E-06   1.743E-06
 1850.0   1.731E-06   3.590E-06   1.698E-06   1.672E-06
 1870.0   1.690E-06   3.456E-06   1.601E-06   1.574E-06
 1890.0   1.579E-06   3.402E-06   1.555E-06   1.528E-06
 1910.0   1.494E-06   3.252E-06   1.442E-06   1.499E-06
 1930.0   1.495E-06   3.149E-06   1.392E-06   1.394E-06
 1950.0   1.358E-06   3.021E-06   1.331E-06   1.309E-06
 1970.0   1.301E-06   2.941E-06   1.282E-06   1.311E-06
 1990.0   1.243E-06   2.761E-06   1.225E-06   1.267E-06


==> anc/Table11.dat <==
# Table 11 in" PDF Uncertainties in theoretical predictions..." Bai et al 2021
# Energy in GeV, cross sections and errors in cm^2
# Energy,Sigcc(nutau W)/A, Delta-nutau/A, Sigcc(anutau W)/A, delta anutau/A
   5.000E+00   8.076E-02   3.987E-03   2.581E-02   2.642E-03
   6.000E+00   2.182E-01   1.005E-02   7.440E-02   6.681E-03
   7.000E+00   4.044E-01   1.759E-02   1.435E-01   1.187E-02
   8.000E+00   6.339E-01   2.658E-02   2.322E-01   1.804E-02
   9.000E+00   9.028E-01   3.671E-02   3.362E-01   2.486E-02
   1.000E+01   1.204E+00   4.764E-02   4.569E-01   3.231E-02
   1.100E+01   1.536E+00   5.978E-02   5.904E-01   3.993E-02
   1.200E+01   1.893E+00   7.212E-02   7.337E-01   4.774E-02
   1.300E+01   2.270E+00   8.488E-02   8.873E-01   5.589E-02
   1.400E+01   2.672E+00   9.830E-02   1.049E+00   6.411E-02
   1.500E+01   3.091E+00   1.120E-01   1.220E+00   7.256E-02
   1.600E+01   3.514E+00   1.259E-01   1.393E+00   8.077E-02
   1.700E+01   3.963E+00   1.402E-01   1.577E+00   8.931E-02
   1.800E+01   4.427E+00   1.549E-01   1.768E+00   9.803E-02
   1.900E+01   4.891E+00   1.692E-01   1.958E+00   1.059E-01
   2.000E+01   5.374E+00   1.842E-01   2.155E+00   1.140E-01
   3.000E+01   1.053E+01   3.339E-01   4.306E+00   1.971E-01
   4.000E+01   1.616E+01   4.881E-01   6.691E+00   2.797E-01
   5.000E+01   2.198E+01   6.391E-01   9.178E+00   3.600E-01
   6.000E+01   2.797E+01   7.883E-01   1.176E+01   4.404E-01
   7.000E+01   3.400E+01   9.359E-01   1.439E+01   5.159E-01
   8.000E+01   4.017E+01   1.077E+00   1.709E+01   5.916E-01
   9.000E+01   4.628E+01   1.221E+00   1.984E+01   6.682E-01
   1.000E+02   5.253E+01   1.358E+00   2.265E+01   7.392E-01
   1.500E+02   8.386E+01   2.033E+00   3.690E+01   1.110E+00
   2.000E+02   1.157E+02   2.685E+00   5.169E+01   1.507E+00
   2.500E+02   1.471E+02   3.332E+00   6.644E+01   1.882E+00
   3.000E+02   1.783E+02   3.962E+00   8.141E+01   2.266E+00
   3.500E+02   2.100E+02   4.576E+00   9.662E+01   2.643E+00
   4.000E+02   2.406E+02   5.178E+00   1.113E+02   3.011E+00
   4.500E+02   2.719E+02   5.800E+00   1.267E+02   3.405E+00
   5.000E+02   3.026E+02   6.386E+00   1.419E+02   3.763E+00
   5.500E+02   3.340E+02   6.963E+00   1.574E+02   4.129E+00
   6.000E+02   3.642E+02   7.542E+00   1.728E+02   4.470E+00
   6.500E+02   3.945E+02   8.088E+00   1.876E+02   4.840E+00
   7.000E+02   4.251E+02   8.680E+00   2.033E+02   5.199E+00
   7.500E+02   4.552E+02   9.215E+00   2.188E+02   5.472E+00
   8.000E+02   4.846E+02   9.788E+00   2.333E+02   5.914E+00
   8.500E+02   5.147E+02   1.036E+01   2.485E+02   6.273E+00
   9.000E+02   5.439E+02   1.085E+01   2.642E+02   6.611E+00
   9.500E+02   5.734E+02   1.138E+01   2.792E+02   6.889E+00
   1.000E+03   6.035E+02   1.193E+01   2.940E+02   7.194E+00
   1.200E+03   7.179E+02   1.399E+01   3.540E+02   8.471E+00
   1.400E+03   8.326E+02   1.598E+01   4.146E+02   9.775E+00
   1.600E+03   9.457E+02   1.783E+01   4.753E+02   1.104E+01
   1.800E+03   1.053E+03   1.967E+01   5.328E+02   1.204E+01
   2.000E+03   1.162E+03   2.159E+01   5.923E+02   1.353E+01
   2.200E+03   1.269E+03   2.330E+01   6.513E+02   1.480E+01
   2.400E+03   1.371E+03   2.499E+01   7.084E+02   1.573E+01
   2.600E+03   1.475E+03   2.667E+01   7.675E+02   1.667E+01
   2.800E+03   1.576E+03   2.831E+01   8.247E+02   1.771E+01
   3.000E+03   1.676E+03   2.999E+01   8.809E+02   1.928E+01
   3.200E+03   1.778E+03   3.158E+01   9.399E+02   2.025E+01
   3.400E+03   1.870E+03   3.294E+01   9.936E+02   2.097E+01
   3.600E+03   1.966E+03   3.433E+01   1.050E+03   2.201E+01
   3.800E+03   2.060E+03   3.579E+01   1.104E+03   2.299E+01
   4.000E+03   2.152E+03   3.737E+01   1.160E+03   2.471E+01
   4.200E+03   2.247E+03   3.855E+01   1.217E+03   2.530E+01
   4.400E+03   2.340E+03   3.985E+01   1.272E+03   2.598E+01
   4.600E+03   2.423E+03   4.142E+01   1.320E+03   2.697E+01
   4.800E+03   2.511E+03   4.225E+01   1.373E+03   2.807E+01
   5.000E+03   2.599E+03   4.366E+01   1.428E+03   2.883E+01


==> anc/Table12.dat <==
# Table 12 in" PDF Uncertainties in theoretical predictions..." Bai et al 2021
# Energy in GeV, cross sections in cm^2
# Energy,Sigcc(nutau W)/A, Sigcc(anutau W)/A
   5.000E+00   9.452E-02   2.709E-02
   6.000E+00   2.491E-01   7.651E-02
   7.000E+00   4.542E-01   1.457E-01
   8.000E+00   7.027E-01   2.337E-01
   9.000E+00   9.908E-01   3.363E-01
   1.000E+01   1.309E+00   4.540E-01
   1.100E+01   1.659E+00   5.840E-01
   1.200E+01   2.032E+00   7.218E-01
   1.300E+01   2.421E+00   8.688E-01
   1.400E+01   2.836E+00   1.023E+00
   1.500E+01   3.263E+00   1.184E+00
   1.600E+01   3.694E+00   1.347E+00
   1.700E+01   4.146E+00   1.518E+00
   1.800E+01   4.615E+00   1.696E+00
   1.900E+01   5.082E+00   1.872E+00
   2.000E+01   5.566E+00   2.053E+00
   3.000E+01   1.066E+01   3.998E+00
   4.000E+01   1.614E+01   6.120E+00
   5.000E+01   2.177E+01   8.316E+00
   6.000E+01   2.757E+01   1.059E+01
   7.000E+01   3.337E+01   1.290E+01
   8.000E+01   3.933E+01   1.529E+01
   9.000E+01   4.523E+01   1.772E+01
   1.000E+02   5.125E+01   2.020E+01
   1.500E+02   8.145E+01   3.287E+01
   2.000E+02   1.122E+02   4.609E+01
   2.500E+02   1.425E+02   5.935E+01
   3.000E+02   1.727E+02   7.288E+01
   3.500E+02   2.034E+02   8.670E+01
   4.000E+02   2.331E+02   9.998E+01
   4.500E+02   2.634E+02   1.141E+02
   5.000E+02   2.933E+02   1.280E+02
   5.500E+02   3.238E+02   1.423E+02
   6.000E+02   3.531E+02   1.564E+02
   6.500E+02   3.827E+02   1.701E+02
   7.000E+02   4.125E+02   1.846E+02
   7.500E+02   4.419E+02   1.992E+02
   8.000E+02   4.704E+02   2.125E+02
   8.500E+02   4.996E+02   2.265E+02
   9.000E+02   5.282E+02   2.411E+02
   9.500E+02   5.569E+02   2.551E+02
   1.000E+03   5.860E+02   2.687E+02
   1.200E+03   6.976E+02   3.247E+02
   1.400E+03   8.097E+02   3.815E+02
   1.600E+03   9.203E+02   4.382E+02
   1.800E+03   1.025E+03   4.924E+02
   2.000E+03   1.131E+03   5.484E+02
   2.200E+03   1.235E+03   6.038E+02
   2.400E+03   1.334E+03   6.585E+02
   2.600E+03   1.437E+03   7.146E+02
   2.800E+03   1.536E+03   7.690E+02
   3.000E+03   1.632E+03   8.220E+02
   3.200E+03   1.732E+03   8.779E+02
   3.400E+03   1.824E+03   9.296E+02
   3.600E+03   1.917E+03   9.836E+02
   3.800E+03   2.008E+03   1.035E+03
   4.000E+03   2.099E+03   1.088E+03
   4.200E+03   2.192E+03   1.144E+03
   4.400E+03   2.282E+03   1.196E+03
   4.600E+03   2.363E+03   1.242E+03
   4.800E+03   2.449E+03   1.292E+03
   5.000E+03   2.536E+03   1.345E+03


==> anc/Table5.dat <==
 #Expanded Table 5, Bai et al, PDF unceratinties... Dec 2021.
 # E[GeV], prosa-mt2 central,upper scale,lower scale,upper model, lower model, eta>6.9, units microbarn/GeV
   10.0   1.703E-03   1.196E-03  -1.183E-03   1.585E-04  -2.008E-04
   30.0   3.574E-03   2.595E-03  -2.545E-03   4.099E-04  -5.697E-04
   50.0   4.536E-03   3.555E-03  -3.313E-03   5.640E-04  -9.084E-04
   70.0   4.963E-03   4.155E-03  -3.703E-03   6.911E-04  -1.145E-03
   90.0   4.863E-03   4.231E-03  -3.660E-03   7.532E-04  -1.211E-03
  110.0   4.399E-03   3.834E-03  -3.310E-03   6.877E-04  -1.151E-03
  130.0   3.803E-03   3.323E-03  -2.845E-03   6.168E-04  -1.019E-03
  150.0   3.238E-03   2.800E-03  -2.407E-03   5.541E-04  -8.692E-04
  170.0   2.763E-03   2.372E-03  -2.029E-03   4.714E-04  -7.436E-04
  190.0   2.374E-03   2.037E-03  -1.745E-03   4.236E-04  -6.383E-04
  210.0   2.071E-03   1.757E-03  -1.521E-03   3.550E-04  -5.657E-04
  230.0   1.825E-03   1.556E-03  -1.337E-03   3.279E-04  -4.879E-04
  250.0   1.640E-03   1.392E-03  -1.207E-03   2.739E-04  -4.569E-04
  270.0   1.476E-03   1.276E-03  -1.089E-03   2.657E-04  -4.027E-04
  290.0   1.320E-03   1.128E-03  -9.677E-04   2.337E-04  -3.734E-04
  310.0   1.237E-03   1.082E-03  -9.167E-04   2.212E-04  -3.415E-04
  330.0   1.144E-03   9.984E-04  -8.486E-04   2.042E-04  -3.208E-04
  350.0   1.061E-03   9.295E-04  -7.894E-04   1.925E-04  -2.970E-04
  370.0   9.872E-04   8.670E-04  -7.364E-04   1.785E-04  -2.787E-04
  390.0   9.193E-04   8.155E-04  -6.848E-04   1.643E-04  -2.645E-04
  410.0   8.559E-04   7.628E-04  -6.294E-04   1.581E-04  -2.450E-04
  430.0   8.001E-04   7.093E-04  -5.984E-04   1.466E-04  -2.315E-04
  450.0   7.450E-04   6.699E-04  -5.576E-04   1.418E-04  -2.160E-04
  470.0   6.974E-04   6.304E-04  -5.221E-04   1.272E-04  -2.056E-04
  490.0   6.522E-04   5.815E-04  -4.889E-04   1.158E-04  -1.942E-04
  510.0   6.070E-04   5.404E-04  -4.532E-04   1.167E-04  -1.813E-04
  530.0   5.650E-04   5.045E-04  -4.218E-04   1.109E-04  -1.658E-04
  550.0   5.279E-04   4.712E-04  -3.932E-04   1.003E-04  -1.581E-04
  570.0   4.920E-04   4.427E-04  -3.657E-04   9.797E-05  -1.465E-04
  590.0   4.587E-04   4.068E-04  -3.398E-04   9.152E-05  -1.401E-04
  610.0   4.266E-04   3.818E-04  -3.154E-04   8.760E-05  -1.265E-04
  630.0   4.003E-04   3.490E-04  -2.952E-04   7.689E-05  -1.259E-04
  650.0   3.714E-04   3.275E-04  -2.739E-04   7.488E-05  -1.134E-04
  670.0   3.456E-04   3.063E-04  -2.535E-04   7.368E-05  -1.057E-04
  690.0   3.225E-04   2.831E-04  -2.371E-04   6.717E-05  -9.914E-05
  710.0   2.996E-04   2.615E-04  -2.201E-04   6.535E-05  -9.237E-05
  730.0   2.785E-04   2.458E-04  -2.027E-04   6.235E-05  -8.537E-05
  750.0   2.602E-04   2.273E-04  -1.898E-04   5.656E-05  -8.105E-05
  770.0   2.427E-04   2.145E-04  -1.774E-04   5.088E-05  -7.697E-05
  790.0   2.263E-04   1.974E-04  -1.644E-04   4.883E-05  -7.151E-05
  810.0   2.115E-04   1.851E-04  -1.535E-04   4.336E-05  -6.870E-05
  830.0   1.961E-04   1.710E-04  -1.417E-04   4.336E-05  -6.297E-05
  850.0   1.812E-04   1.601E-04  -1.306E-04   4.577E-05  -5.571E-05
  870.0   1.690E-04   1.541E-04  -1.218E-04   4.105E-05  -5.249E-05
  890.0   1.590E-04   1.405E-04  -1.137E-04   3.452E-05  -5.266E-05
  910.0   1.485E-04   1.291E-04  -1.063E-04   3.314E-05  -4.889E-05
  930.0   1.372E-04   1.210E-04  -9.772E-05   3.289E-05  -4.357E-05
  950.0   1.280E-04   1.149E-04  -9.092E-05   3.034E-05  -4.127E-05
  970.0   1.195E-04   1.062E-04  -8.469E-05   2.855E-05  -3.845E-05
  990.0   1.113E-04   1.014E-04  -7.878E-05   2.702E-05  -3.588E-05
 1010.0   1.046E-04   9.370E-05  -7.417E-05   2.360E-05  -3.523E-05
 1030.0   9.678E-05   8.746E-05  -6.862E-05   2.405E-05  -3.177E-05
 1050.0   9.102E-05   8.012E-05  -6.436E-05   2.164E-05  -3.110E-05
 1070.0   8.421E-05   7.634E-05  -5.916E-05   2.110E-05  -2.787E-05
 1090.0   7.863E-05   7.155E-05  -5.487E-05   1.955E-05  -2.563E-05
 1110.0   7.313E-05   6.645E-05  -5.106E-05   1.930E-05  -2.337E-05
 1130.0   6.843E-05   6.355E-05  -4.776E-05   1.788E-05  -2.244E-05
 1150.0   6.395E-05   5.872E-05  -4.469E-05   1.689E-05  -2.121E-05
 1170.0   5.955E-05   5.384E-05  -4.134E-05   1.570E-05  -1.942E-05
 1190.0   5.599E-05   5.028E-05  -3.885E-05   1.446E-05  -1.910E-05
 1210.0   5.243E-05   4.795E-05  -3.639E-05   1.349E-05  -1.800E-05
 1230.0   4.861E-05   4.483E-05  -3.347E-05   1.324E-05  -1.598E-05
 1250.0   4.544E-05   4.215E-05  -3.175E-05   1.309E-05  -1.496E-05
 1270.0   4.233E-05   3.880E-05  -2.909E-05   1.218E-05  -1.380E-05
 1290.0   3.987E-05   3.708E-05  -2.749E-05   1.046E-05  -1.366E-05
 1310.0   3.711E-05   3.413E-05  -2.538E-05   1.080E-05  -1.246E-05
 1330.0   3.483E-05   3.197E-05  -2.388E-05   9.798E-06  -1.165E-05
 1350.0   3.255E-05   2.986E-05  -2.224E-05   9.058E-06  -1.107E-05
 1370.0   3.061E-05   2.789E-05  -2.117E-05   8.508E-06  -1.071E-05
 1390.0   2.856E-05   2.712E-05  -1.931E-05   7.790E-06  -9.696E-06
 1410.0   2.683E-05   2.503E-05  -1.823E-05   6.959E-06  -9.682E-06
 1430.0   2.484E-05   2.294E-05  -1.677E-05   7.145E-06  -8.425E-06
 1450.0   2.329E-05   2.198E-05  -1.587E-05   6.606E-06  -7.934E-06
 1470.0   2.176E-05   1.999E-05  -1.468E-05   6.408E-06  -7.303E-06
 1490.0   2.031E-05   1.889E-05  -1.362E-05   6.246E-06  -6.766E-06
 1510.0   1.909E-05   1.843E-05  -1.284E-05   5.832E-06  -6.410E-06
 1530.0   1.801E-05   1.669E-05  -1.211E-05   5.203E-06  -6.178E-06
 1550.0   1.665E-05   1.633E-05  -1.103E-05   5.243E-06  -5.375E-06
 1570.0   1.552E-05   1.515E-05  -1.027E-05   5.339E-06  -4.833E-06
 1590.0   1.480E-05   1.390E-05  -9.788E-06   4.269E-06  -5.213E-06
 1610.0   1.375E-05   1.314E-05  -9.120E-06   4.333E-06  -4.650E-06
 1630.0   1.293E-05   1.241E-05  -8.549E-06   3.946E-06  -4.516E-06
 1650.0   1.201E-05   1.180E-05  -7.934E-06   3.922E-06  -4.104E-06
 1670.0   1.121E-05   1.097E-05  -7.344E-06   3.799E-06  -3.671E-06
 1690.0   1.072E-05   1.000E-05  -7.091E-06   3.226E-06  -3.991E-06
 1710.0   1.002E-05   9.203E-06  -6.612E-06   3.015E-06  -3.596E-06
 1730.0   9.229E-06   8.988E-06  -6.006E-06   3.154E-06  -3.058E-06
 1750.0   8.724E-06   8.425E-06  -5.706E-06   2.680E-06  -2.959E-06
 1770.0   8.139E-06   7.753E-06  -5.375E-06   2.868E-06  -2.792E-06
 1790.0   7.652E-06   7.326E-06  -4.979E-06   2.601E-06  -2.587E-06
 1810.0   7.208E-06   7.014E-06  -4.674E-06   2.166E-06  -2.601E-06
 1830.0   6.702E-06   6.417E-06  -4.317E-06   2.172E-06  -2.297E-06
 1850.0   6.298E-06   5.837E-06  -4.126E-06   2.260E-06  -2.138E-06
 1870.0   5.880E-06   5.533E-06  -3.774E-06   2.024E-06  -1.957E-06
 1890.0   5.555E-06   5.437E-06  -3.587E-06   1.777E-06  -1.873E-06
 1910.0   5.226E-06   5.199E-06  -3.408E-06   1.675E-06  -1.914E-06
 1930.0   4.896E-06   4.760E-06  -3.164E-06   1.630E-06  -1.680E-06
 1950.0   4.584E-06   4.540E-06  -2.926E-06   1.386E-06  -1.690E-06
 1970.0   4.255E-06   4.236E-06  -2.681E-06   1.550E-06  -1.435E-06
 1990.0   4.014E-06   3.914E-06  -2.548E-06   1.324E-06  -1.462E-06


==> anc/Table6.dat <==
 #Expanded Table 6, Bai et al, PDF unceratinties...Dec 2021
 # E[GeV], prosa-mt2, central,upper scale,lower scale,upper model, lower model, 7.2<eta<8.6, units microbarn/GeV
   10.0   8.215E-04   5.807E-04  -5.717E-04   7.903E-05  -9.584E-05
   30.0   1.708E-03   1.243E-03  -1.216E-03   1.995E-04  -2.666E-04
   50.0   2.135E-03   1.647E-03  -1.552E-03   2.664E-04  -4.149E-04
   70.0   2.342E-03   1.933E-03  -1.737E-03   3.171E-04  -5.250E-04
   90.0   2.383E-03   2.065E-03  -1.787E-03   3.676E-04  -5.804E-04
  110.0   2.302E-03   2.035E-03  -1.740E-03   3.649E-04  -6.053E-04
  130.0   2.124E-03   1.895E-03  -1.607E-03   3.522E-04  -5.879E-04
  150.0   1.884E-03   1.684E-03  -1.420E-03   3.409E-04  -5.224E-04
  170.0   1.648E-03   1.462E-03  -1.235E-03   2.921E-04  -4.659E-04
  190.0   1.426E-03   1.260E-03  -1.060E-03   2.686E-04  -4.014E-04
  210.0   1.239E-03   1.070E-03  -9.182E-04   2.225E-04  -3.558E-04
  230.0   1.078E-03   9.331E-04  -7.935E-04   2.009E-04  -3.028E-04
  250.0   9.508E-04   8.168E-04  -7.014E-04   1.717E-04  -2.723E-04
  270.0   8.433E-04   7.284E-04  -6.210E-04   1.576E-04  -2.360E-04
  290.0   7.607E-04   6.532E-04  -5.604E-04   1.355E-04  -2.181E-04
  310.0   6.883E-04   5.966E-04  -5.077E-04   1.294E-04  -1.933E-04
  330.0   6.310E-04   5.533E-04  -4.668E-04   1.180E-04  -1.775E-04
  350.0   5.837E-04   5.099E-04  -4.328E-04   1.109E-04  -1.630E-04
  370.0   5.446E-04   4.769E-04  -4.050E-04   1.001E-04  -1.536E-04
  390.0   5.112E-04   4.524E-04  -3.824E-04   8.865E-05  -1.503E-04
  410.0   4.788E-04   4.277E-04  -3.482E-04   8.744E-05  -1.391E-04
  430.0   4.514E-04   4.024E-04  -3.385E-04   8.593E-05  -1.314E-04
  450.0   4.252E-04   3.875E-04  -3.190E-04   8.260E-05  -1.241E-04
  470.0   4.035E-04   3.691E-04  -3.040E-04   7.630E-05  -1.209E-04
  490.0   3.833E-04   3.491E-04  -2.898E-04   6.900E-05  -1.171E-04
  510.0   3.617E-04   3.287E-04  -2.730E-04   7.217E-05  -1.097E-04
  530.0   3.422E-04   3.125E-04  -2.588E-04   6.780E-05  -1.025E-04
  550.0   3.239E-04   2.979E-04  -2.441E-04   6.243E-05  -9.887E-05
  570.0   3.059E-04   2.825E-04  -2.305E-04   6.454E-05  -9.250E-05
  590.0   2.904E-04   2.651E-04  -2.185E-04   5.819E-05  -9.120E-05
  610.0   2.730E-04   2.519E-04  -2.050E-04   5.779E-05  -8.255E-05
  630.0   2.599E-04   2.370E-04  -1.952E-04   5.125E-05  -8.377E-05
  650.0   2.440E-04   2.223E-04  -1.832E-04   5.000E-05  -7.618E-05
  670.0   2.303E-04   2.100E-04  -1.724E-04   4.965E-05  -7.239E-05
  690.0   2.173E-04   1.952E-04  -1.631E-04   4.502E-05  -6.903E-05
  710.0   2.035E-04   1.842E-04  -1.524E-04   4.627E-05  -6.462E-05
  730.0   1.924E-04   1.746E-04  -1.435E-04   4.078E-05  -6.228E-05
  750.0   1.805E-04   1.633E-04  -1.345E-04   4.086E-05  -5.771E-05
  770.0   1.701E-04   1.538E-04  -1.270E-04   3.633E-05  -5.535E-05
  790.0   1.603E-04   1.425E-04  -1.190E-04   3.420E-05  -5.352E-05
  810.0   1.499E-04   1.348E-04  -1.108E-04   3.250E-05  -4.911E-05
  830.0   1.403E-04   1.260E-04  -1.037E-04   3.214E-05  -4.593E-05
  850.0   1.307E-04   1.192E-04  -9.619E-05   3.381E-05  -4.122E-05
  870.0   1.226E-04   1.126E-04  -9.016E-05   3.109E-05  -3.870E-05
  890.0   1.160E-04   1.032E-04  -8.480E-05   2.606E-05  -3.922E-05
  910.0   1.089E-04   9.674E-05  -7.960E-05   2.520E-05  -3.650E-05
  930.0   1.014E-04   9.041E-05  -7.414E-05   2.446E-05  -3.363E-05
  950.0   9.458E-05   8.632E-05  -6.866E-05   2.331E-05  -3.107E-05
  970.0   8.878E-05   7.924E-05  -6.434E-05   2.179E-05  -2.918E-05
  990.0   8.311E-05   7.577E-05  -6.010E-05   2.044E-05  -2.736E-05
 1010.0   7.810E-05   7.010E-05  -5.639E-05   1.800E-05  -2.661E-05
 1030.0   7.247E-05   6.606E-05  -5.221E-05   1.884E-05  -2.399E-05
 1050.0   6.874E-05   6.034E-05  -4.956E-05   1.668E-05  -2.430E-05
 1070.0   6.377E-05   5.766E-05  -4.583E-05   1.504E-05  -2.194E-05
 1090.0   5.938E-05   5.379E-05  -4.222E-05   1.500E-05  -1.958E-05
 1110.0   5.551E-05   5.019E-05  -3.947E-05   1.460E-05  -1.829E-05
 1130.0   5.190E-05   4.839E-05  -3.690E-05   1.371E-05  -1.748E-05
 1150.0   4.843E-05   4.505E-05  -3.435E-05   1.312E-05  -1.608E-05
 1170.0   4.531E-05   4.079E-05  -3.207E-05   1.158E-05  -1.516E-05
 1190.0   4.219E-05   3.846E-05  -2.964E-05   1.182E-05  -1.436E-05
 1210.0   3.970E-05   3.681E-05  -2.789E-05   1.035E-05  -1.370E-05
 1230.0   3.695E-05   3.390E-05  -2.582E-05   9.911E-06  -1.237E-05
 1250.0   3.439E-05   3.184E-05  -2.446E-05   9.968E-06  -1.134E-05
 1270.0   3.218E-05   2.909E-05  -2.245E-05   8.908E-06  -1.080E-05
 1290.0   3.033E-05   2.804E-05  -2.130E-05   7.714E-06  -1.084E-05
 1310.0   2.804E-05   2.584E-05  -1.943E-05   8.390E-06  -9.560E-06
 1330.0   2.627E-05   2.423E-05  -1.823E-05   7.363E-06  -8.793E-06
 1350.0   2.439E-05   2.272E-05  -1.682E-05   6.998E-06  -8.242E-06
 1370.0   2.293E-05   2.096E-05  -1.601E-05   6.417E-06  -7.930E-06
 1390.0   2.144E-05   2.034E-05  -1.466E-05   5.804E-06  -7.416E-06
 1410.0   1.996E-05   1.877E-05  -1.366E-05   5.466E-06  -7.093E-06
 1430.0   1.852E-05   1.712E-05  -1.260E-05   5.356E-06  -6.310E-06
 1450.0   1.736E-05   1.630E-05  -1.188E-05   4.786E-06  -6.060E-06
 1470.0   1.616E-05   1.473E-05  -1.102E-05   4.772E-06  -5.555E-06
 1490.0   1.496E-05   1.397E-05  -1.006E-05   4.733E-06  -5.000E-06
 1510.0   1.406E-05   1.361E-05  -9.519E-06   4.370E-06  -4.787E-06
 1530.0   1.315E-05   1.220E-05  -8.915E-06   3.932E-06  -4.415E-06
 1550.0   1.212E-05   1.199E-05  -8.076E-06   3.848E-06  -3.862E-06
 1570.0   1.121E-05   1.098E-05  -7.418E-06   4.072E-06  -3.388E-06
 1590.0   1.071E-05   1.008E-05  -7.092E-06   3.085E-06  -3.658E-06
 1610.0   9.897E-06   9.427E-06  -6.563E-06   3.253E-06  -3.337E-06
 1630.0   9.265E-06   8.966E-06  -6.129E-06   2.925E-06  -3.198E-06
 1650.0   8.619E-06   8.359E-06  -5.670E-06   2.705E-06  -2.992E-06
 1670.0   8.030E-06   7.753E-06  -5.264E-06   2.618E-06  -2.676E-06
 1690.0   7.625E-06   7.071E-06  -5.042E-06   2.183E-06  -2.855E-06
 1710.0   7.071E-06   6.628E-06  -4.697E-06   2.081E-06  -2.567E-06
 1730.0   6.483E-06   6.131E-06  -4.195E-06   2.193E-06  -2.172E-06
 1750.0   6.122E-06   5.850E-06  -3.992E-06   1.847E-06  -2.135E-06
 1770.0   5.639E-06   5.604E-06  -3.708E-06   2.011E-06  -1.926E-06
 1790.0   5.243E-06   5.037E-06  -3.377E-06   1.901E-06  -1.683E-06
 1810.0   4.936E-06   4.667E-06  -3.174E-06   1.444E-06  -1.714E-06
 1830.0   4.580E-06   4.364E-06  -2.923E-06   1.469E-06  -1.569E-06
 1850.0   4.269E-06   3.984E-06  -2.796E-06   1.588E-06  -1.457E-06
 1870.0   3.984E-06   3.663E-06  -2.542E-06   1.329E-06  -1.342E-06
 1890.0   3.762E-06   3.574E-06  -2.435E-06   1.101E-06  -1.324E-06
 1910.0   3.480E-06   3.420E-06  -2.260E-06   1.173E-06  -1.248E-06
 1930.0   3.250E-06   3.070E-06  -2.074E-06   1.130E-06  -1.097E-06
 1950.0   3.056E-06   2.983E-06  -1.947E-06   9.029E-07  -1.190E-06
 1970.0   2.782E-06   2.760E-06  -1.723E-06   1.052E-06  -9.243E-07
 1990.0   2.633E-06   2.513E-06  -1.657E-06   8.278E-07  -1.004E-06


==> anc/Table7.dat <==
 #Expanded Table 7, Bai et al, PDF unceratinties... Dec 2021
 # E[GeV], prosa-mt2, central,upper scale,lower scale,upper model, lower model, eta>8.9, units microbarn/GeV
   10.0   2.926E-05   2.009E-05  -2.026E-05   4.037E-06  -4.653E-06
   30.0   5.933E-05   4.387E-05  -4.205E-05   7.516E-06  -8.640E-06
   50.0   7.324E-05   5.659E-05  -5.291E-05   1.043E-05  -1.286E-05
   70.0   7.989E-05   6.484E-05  -5.874E-05   1.259E-05  -1.665E-05
   90.0   8.135E-05   6.697E-05  -6.035E-05   1.062E-05  -1.952E-05
  110.0   8.047E-05   6.889E-05  -6.065E-05   1.326E-05  -2.025E-05
  130.0   7.749E-05   6.953E-05  -5.829E-05   1.347E-05  -1.978E-05
  150.0   7.431E-05   6.645E-05  -5.618E-05   1.250E-05  -2.123E-05
  170.0   7.008E-05   6.415E-05  -5.350E-05   1.166E-05  -2.007E-05
  190.0   6.558E-05   6.124E-05  -4.999E-05   1.230E-05  -1.968E-05
  210.0   6.088E-05   5.687E-05  -4.639E-05   1.124E-05  -1.864E-05
  230.0   5.589E-05   5.041E-05  -4.235E-05   1.148E-05  -1.656E-05
  250.0   5.239E-05   4.710E-05  -3.994E-05   9.673E-06  -1.680E-05
  270.0   4.802E-05   4.334E-05  -3.645E-05   9.879E-06  -1.535E-05
  290.0   4.380E-05   4.006E-05  -3.287E-05   9.228E-06  -1.306E-05
  310.0   4.043E-05   3.695E-05  -3.031E-05   8.539E-06  -1.291E-05
  330.0   3.685E-05   3.408E-05  -2.759E-05   8.024E-06  -1.164E-05
  350.0   3.363E-05   3.002E-05  -2.505E-05   7.991E-06  -1.040E-05
  370.0   3.123E-05   2.754E-05  -2.317E-05   6.598E-06  -1.004E-05
  390.0   2.831E-05   2.536E-05  -2.104E-05   7.208E-06  -8.726E-06
  410.0   2.646E-05   2.347E-05  -1.969E-05   5.271E-06  -8.413E-06
  430.0   2.413E-05   2.244E-05  -1.786E-05   5.651E-06  -7.349E-06
  450.0   2.254E-05   2.081E-05  -1.662E-05   5.023E-06  -6.831E-06
  470.0   2.127E-05   1.918E-05  -1.572E-05   3.813E-06  -6.586E-06
  490.0   1.979E-05   1.723E-05  -1.471E-05   3.940E-06  -6.052E-06
  510.0   1.824E-05   1.646E-05  -1.346E-05   4.532E-06  -5.151E-06
  530.0   1.727E-05   1.552E-05  -1.273E-05   3.889E-06  -5.172E-06
  550.0   1.642E-05   1.532E-05  -1.202E-05   3.241E-06  -5.217E-06
  570.0   1.555E-05   1.341E-05  -1.163E-05   2.958E-06  -4.922E-06
  590.0   1.447E-05   1.363E-05  -1.082E-05   3.950E-06  -4.450E-06
  610.0   1.389E-05   1.275E-05  -1.042E-05   3.232E-06  -4.252E-06
  630.0   1.316E-05   1.279E-05  -1.003E-05   3.186E-06  -4.115E-06
  650.0   1.264E-05   1.137E-05  -9.473E-06   3.068E-06  -3.727E-06
  670.0   1.214E-05   1.226E-05  -9.259E-06   3.080E-06  -3.981E-06
  690.0   1.160E-05   1.109E-05  -8.768E-06   2.982E-06  -3.753E-06
  710.0   1.162E-05   9.936E-06  -8.975E-06   1.995E-06  -4.696E-06
  730.0   1.071E-05   1.014E-05  -8.074E-06   2.686E-06  -3.346E-06
  750.0   1.034E-05   1.004E-05  -7.902E-06   2.205E-06  -3.315E-06
  770.0   9.947E-06   9.107E-06  -7.631E-06   2.568E-06  -3.389E-06
  790.0   9.469E-06   9.252E-06  -7.165E-06   2.634E-06  -2.961E-06
  810.0   9.488E-06   8.949E-06  -7.207E-06   1.999E-06  -3.753E-06
  830.0   9.112E-06   8.140E-06  -6.949E-06   1.901E-06  -3.435E-06
  850.0   8.545E-06   8.133E-06  -6.532E-06   2.247E-06  -2.882E-06
  870.0   8.180E-06   7.785E-06  -6.264E-06   2.440E-06  -2.647E-06
  890.0   8.020E-06   7.676E-06  -6.109E-06   2.032E-06  -2.805E-06
  910.0   7.738E-06   7.115E-06  -5.943E-06   1.913E-06  -2.753E-06
  930.0   7.160E-06   7.439E-06  -5.388E-06   2.514E-06  -2.126E-06
  950.0   7.140E-06   6.735E-06  -5.426E-06   1.813E-06  -2.532E-06
  970.0   6.889E-06   6.716E-06  -5.194E-06   1.906E-06  -2.398E-06
  990.0   6.690E-06   6.228E-06  -5.029E-06   1.688E-06  -2.427E-06
 1010.0   6.470E-06   6.127E-06  -4.900E-06   1.570E-06  -2.421E-06
 1030.0   6.228E-06   5.573E-06  -4.752E-06   1.425E-06  -2.428E-06
 1050.0   5.898E-06   5.419E-06  -4.471E-06   1.555E-06  -2.037E-06
 1070.0   5.656E-06   5.476E-06  -4.244E-06   1.857E-06  -2.059E-06
 1090.0   5.533E-06   5.516E-06  -4.158E-06   1.366E-06  -2.218E-06
 1110.0   5.019E-06   5.138E-06  -3.701E-06   2.209E-06  -1.466E-06
 1130.0   5.032E-06   4.892E-06  -3.763E-06   1.542E-06  -1.894E-06
 1150.0   4.887E-06   4.689E-06  -3.639E-06   1.303E-06  -2.081E-06
 1170.0   4.659E-06   4.285E-06  -3.439E-06   1.306E-06  -1.713E-06
 1190.0   4.606E-06   4.087E-06  -3.450E-06   9.224E-07  -1.944E-06
 1210.0   4.399E-06   4.079E-06  -3.270E-06   1.092E-06  -1.824E-06
 1230.0   4.128E-06   3.945E-06  -3.037E-06   1.204E-06  -1.362E-06
 1250.0   3.933E-06   4.092E-06  -2.921E-06   1.424E-06  -1.295E-06
 1270.0   3.718E-06   3.763E-06  -2.686E-06   1.535E-06  -1.169E-06
 1290.0   3.697E-06   3.343E-06  -2.713E-06   1.067E-06  -1.396E-06
 1310.0   3.477E-06   3.361E-06  -2.503E-06   1.268E-06  -1.133E-06
 1330.0   3.449E-06   3.249E-06  -2.525E-06   9.692E-07  -1.295E-06
 1350.0   3.324E-06   3.022E-06  -2.403E-06   8.631E-07  -1.276E-06
 1370.0   3.255E-06   2.973E-06  -2.433E-06   9.379E-07  -1.412E-06
 1390.0   2.981E-06   3.032E-06  -2.152E-06   1.020E-06  -1.033E-06
 1410.0   2.922E-06   2.844E-06  -2.135E-06   6.973E-07  -1.105E-06
 1430.0   2.727E-06   2.684E-06  -2.010E-06   9.201E-07  -9.283E-07
 1450.0   2.632E-06   2.721E-06  -1.902E-06   9.170E-07  -8.993E-07
 1470.0   2.535E-06   2.387E-06  -1.843E-06   7.961E-07  -8.951E-07
 1490.0   2.435E-06   2.355E-06  -1.755E-06   6.647E-07  -8.221E-07
 1510.0   2.389E-06   2.349E-06  -1.731E-06   5.841E-07  -9.354E-07
 1530.0   2.293E-06   2.133E-06  -1.639E-06   7.037E-07  -8.961E-07
 1550.0   2.174E-06   2.096E-06  -1.547E-06   6.515E-07  -7.817E-07
 1570.0   2.089E-06   2.089E-06  -1.495E-06   6.878E-07  -7.649E-07
 1590.0   1.976E-06   1.967E-06  -1.386E-06   6.453E-07  -7.552E-07
 1610.0   1.907E-06   1.858E-06  -1.366E-06   5.931E-07  -6.764E-07
 1630.0   1.843E-06   1.874E-06  -1.305E-06   5.355E-07  -7.439E-07
 1650.0   1.702E-06   1.740E-06  -1.199E-06   7.106E-07  -5.870E-07
 1670.0   1.603E-06   1.711E-06  -1.114E-06   7.042E-07  -5.329E-07
 1690.0   1.602E-06   1.557E-06  -1.121E-06   5.366E-07  -6.935E-07
 1710.0   1.480E-06   1.420E-06  -1.017E-06   5.886E-07  -4.711E-07
 1730.0   1.449E-06   1.504E-06  -1.013E-06   4.738E-07  -5.382E-07
 1750.0   1.376E-06   1.375E-06  -9.596E-07   4.251E-07  -4.850E-07
 1770.0   1.318E-06   1.312E-06  -9.127E-07   5.212E-07  -4.767E-07
 1790.0   1.298E-06   1.251E-06  -9.176E-07   3.404E-07  -5.787E-07
 1810.0   1.229E-06   1.248E-06  -8.553E-07   3.647E-07  -5.010E-07
 1830.0   1.127E-06   1.126E-06  -7.668E-07   4.644E-07  -3.713E-07
 1850.0   1.103E-06   1.063E-06  -7.546E-07   3.891E-07  -3.942E-07
 1870.0   1.023E-06   1.074E-06  -6.998E-07   4.215E-07  -3.289E-07
 1890.0   9.730E-07   1.061E-06  -6.541E-07   4.303E-07  -2.864E-07
 1910.0   9.563E-07   9.911E-07  -6.511E-07   3.206E-07  -3.822E-07
 1930.0   9.273E-07   9.265E-07  -6.338E-07   2.725E-07  -3.851E-07
 1950.0   8.619E-07   8.882E-07  -5.802E-07   2.780E-07  -3.185E-07
 1970.0   8.210E-07   8.561E-07  -5.428E-07   3.050E-07  -2.859E-07
 1990.0   7.805E-07   8.394E-07  -5.229E-07   3.006E-07  -2.786E-07


==> anc/Table8.dat <==
 #Expanded Table 8, Bai et al, PDF unceratinties...
 # E[GeV], prosa-mt1,ct14-mt2,abmp-mt2,nnpdf-mt2 eta>6.9, units microbarn/GeV
   10.0   2.685E-03   1.868E-03   1.891E-03   1.456E-03
   30.0   5.778E-03   4.014E-03   4.028E-03   3.106E-03
   50.0   7.409E-03   5.236E-03   5.161E-03   3.945E-03
   70.0   7.998E-03   5.936E-03   5.719E-03   4.298E-03
   90.0   7.806E-03   6.029E-03   5.662E-03   4.208E-03
  110.0   7.125E-03   5.585E-03   5.136E-03   3.809E-03
  130.0   6.296E-03   4.941E-03   4.442E-03   3.320E-03
  150.0   5.498E-03   4.291E-03   3.790E-03   2.858E-03
  170.0   4.770E-03   3.733E-03   3.235E-03   2.464E-03
  190.0   4.175E-03   3.259E-03   2.791E-03   2.145E-03
  210.0   3.656E-03   2.875E-03   2.435E-03   1.881E-03
  230.0   3.225E-03   2.561E-03   2.160E-03   1.674E-03
  250.0   2.883E-03   2.306E-03   1.932E-03   1.506E-03
  270.0   2.590E-03   2.062E-03   1.751E-03   1.363E-03
  290.0   2.347E-03   1.919E-03   1.566E-03   1.220E-03
  310.0   2.146E-03   1.763E-03   1.467E-03   1.140E-03
  330.0   1.971E-03   1.627E-03   1.360E-03   1.054E-03
  350.0   1.795E-03   1.512E-03   1.260E-03   9.750E-04
  370.0   1.689E-03   1.403E-03   1.176E-03   9.058E-04
  390.0   1.569E-03   1.311E-03   1.094E-03   8.432E-04
  410.0   1.465E-03   1.221E-03   1.022E-03   7.838E-04
  430.0   1.366E-03   1.141E-03   9.505E-04   7.289E-04
  450.0   1.275E-03   1.066E-03   8.888E-04   6.800E-04
  470.0   1.191E-03   9.966E-04   8.292E-04   6.351E-04
  490.0   1.114E-03   9.337E-04   7.757E-04   5.943E-04
  510.0   1.047E-03   8.746E-04   7.236E-04   5.507E-04
  530.0   9.803E-04   8.222E-04   6.730E-04   5.134E-04
  550.0   9.193E-04   7.682E-04   6.280E-04   4.811E-04
  570.0   8.614E-04   7.199E-04   5.875E-04   4.505E-04
  590.0   8.141E-04   6.733E-04   5.499E-04   4.205E-04
  610.0   7.604E-04   6.335E-04   5.115E-04   3.922E-04
  630.0   7.114E-04   5.943E-04   4.771E-04   3.674E-04
  650.0   6.602E-04   5.591E-04   4.452E-04   3.426E-04
  670.0   5.924E-04   5.235E-04   4.148E-04   3.201E-04
  690.0   5.899E-04   4.920E-04   3.869E-04   3.003E-04
  710.0   5.428E-04   4.634E-04   3.606E-04   2.795E-04
  730.0   5.145E-04   4.354E-04   3.354E-04   2.627E-04
  750.0   4.819E-04   4.073E-04   3.129E-04   2.461E-04
  770.0   4.521E-04   3.835E-04   2.928E-04   2.308E-04
  790.0   4.236E-04   3.604E-04   2.726E-04   2.153E-04
  810.0   4.005E-04   3.402E-04   2.542E-04   2.024E-04
  830.0   3.732E-04   3.203E-04   2.357E-04   1.900E-04
  850.0   3.495E-04   3.009E-04   2.214E-04   1.784E-04
  870.0   3.293E-04   2.840E-04   2.063E-04   1.665E-04
  890.0   3.089E-04   2.665E-04   1.924E-04   1.574E-04
  910.0   2.907E-04   2.506E-04   1.791E-04   1.467E-04
  930.0   2.711E-04   2.363E-04   1.675E-04   1.383E-04
  950.0   2.546E-04   2.227E-04   1.572E-04   1.298E-04
  970.0   2.389E-04   2.107E-04   1.472E-04   1.223E-04
  990.0   2.242E-04   1.990E-04   1.372E-04   1.145E-04
 1010.0   2.112E-04   1.874E-04   1.288E-04   1.086E-04
 1030.0   1.965E-04   1.761E-04   1.199E-04   1.014E-04
 1050.0   1.845E-04   1.676E-04   1.122E-04   9.547E-05
 1070.0   1.727E-04   1.568E-04   1.043E-04   8.941E-05
 1090.0   1.628E-04   1.489E-04   9.858E-05   8.393E-05
 1110.0   1.512E-04   1.402E-04   9.124E-05   7.923E-05
 1130.0   1.429E-04   1.326E-04   8.614E-05   7.488E-05
 1150.0   1.333E-04   1.246E-04   8.012E-05   7.058E-05
 1170.0   1.255E-04   1.177E-04   7.502E-05   6.671E-05
 1190.0   1.177E-04   1.118E-04   7.036E-05   6.285E-05
 1210.0   1.097E-04   1.048E-04   6.614E-05   5.880E-05
 1230.0   1.030E-04   9.928E-05   6.171E-05   5.511E-05
 1250.0   9.665E-05   9.396E-05   5.815E-05   5.217E-05
 1270.0   9.168E-05   8.970E-05   5.401E-05   4.918E-05
 1290.0   8.535E-05   8.355E-05   5.076E-05   4.681E-05
 1310.0   8.047E-05   7.937E-05   4.791E-05   4.384E-05
 1330.0   7.551E-05   7.471E-05   4.514E-05   4.155E-05
 1350.0   7.089E-05   7.107E-05   4.238E-05   3.923E-05
 1370.0   6.645E-05   6.707E-05   3.924E-05   3.674E-05
 1390.0   6.272E-05   6.377E-05   3.708E-05   3.485E-05
 1410.0   5.920E-05   6.043E-05   3.507E-05   3.285E-05
 1430.0   5.498E-05   5.687E-05   3.268E-05   3.109E-05
 1450.0   5.164E-05   5.428E-05   3.079E-05   2.931E-05
 1470.0   4.870E-05   5.111E-05   2.880E-05   2.756E-05
 1490.0   4.584E-05   4.817E-05   2.729E-05   2.604E-05
 1510.0   4.287E-05   4.619E-05   2.553E-05   2.445E-05
 1530.0   4.061E-05   4.339E-05   2.403E-05   2.340E-05
 1550.0   3.818E-05   4.117E-05   2.234E-05   2.215E-05
 1570.0   3.539E-05   3.934E-05   2.094E-05   2.112E-05
 1590.0   3.359E-05   3.680E-05   2.009E-05   1.981E-05
 1610.0   3.203E-05   3.482E-05   1.865E-05   1.861E-05
 1630.0   2.939E-05   3.317E-05   1.757E-05   1.751E-05
 1650.0   2.843E-05   3.131E-05   1.678E-05   1.677E-05
 1670.0   2.583E-05   2.976E-05   1.552E-05   1.571E-05
 1690.0   2.473E-05   2.807E-05   1.451E-05   1.500E-05
 1710.0   2.317E-05   2.660E-05   1.371E-05   1.405E-05
 1730.0   2.187E-05   2.496E-05   1.300E-05   1.333E-05
 1750.0   2.070E-05   2.380E-05   1.217E-05   1.274E-05
 1770.0   1.966E-05   2.282E-05   1.147E-05   1.207E-05
 1790.0   1.841E-05   2.148E-05   1.085E-05   1.122E-05
 1810.0   1.724E-05   2.042E-05   1.020E-05   1.071E-05
 1830.0   1.607E-05   1.918E-05   9.493E-06   1.011E-05
 1850.0   1.522E-05   1.818E-05   9.076E-06   9.660E-06
 1870.0   1.451E-05   1.718E-05   8.438E-06   8.935E-06
 1890.0   1.327E-05   1.635E-05   7.915E-06   8.509E-06
 1910.0   1.258E-05   1.535E-05   7.493E-06   8.052E-06
 1930.0   1.207E-05   1.476E-05   7.006E-06   7.599E-06
 1950.0   1.127E-05   1.409E-05   6.487E-06   7.107E-06
 1970.0   1.052E-05   1.311E-05   6.267E-06   6.808E-06
 1990.0   9.977E-06   1.244E-05   5.872E-06   6.425E-06


==> anc/Table9.dat <==
 #Expanded Table 9, Bai et al, PDF unceratinties...
 # E[GeV], prosa-mt1,ct14-mt2,abmp-mt2,nnpdf-mt2 7.2<eta<8.6, units microbarn/GeV
   10.0   1.290E-03   8.994E-04   9.151E-04   7.042E-04
   30.0   2.743E-03   1.915E-03   1.925E-03   1.487E-03
   50.0   3.509E-03   2.432E-03   2.423E-03   1.852E-03
   70.0   3.849E-03   2.738E-03   2.681E-03   2.023E-03
   90.0   3.897E-03   2.900E-03   2.759E-03   2.058E-03
  110.0   3.724E-03   2.921E-03   2.693E-03   1.991E-03
  130.0   3.429E-03   2.802E-03   2.497E-03   1.856E-03
  150.0   3.088E-03   2.571E-03   2.230E-03   1.671E-03
  170.0   2.728E-03   2.308E-03   1.955E-03   1.475E-03
  190.0   2.418E-03   2.041E-03   1.698E-03   1.299E-03
  210.0   2.136E-03   1.798E-03   1.475E-03   1.137E-03
  230.0   1.881E-03   1.584E-03   1.288E-03   1.004E-03
  250.0   1.678E-03   1.407E-03   1.135E-03   8.899E-04
  270.0   1.500E-03   1.250E-03   1.008E-03   7.948E-04
  290.0   1.354E-03   1.127E-03   9.054E-04   7.142E-04
  310.0   1.223E-03   1.021E-03   8.212E-04   6.505E-04
  330.0   1.120E-03   9.307E-04   7.565E-04   5.959E-04
  350.0   1.001E-03   8.597E-04   6.978E-04   5.476E-04
  370.0   9.540E-04   7.937E-04   6.513E-04   5.098E-04
  390.0   8.929E-04   7.425E-04   6.093E-04   4.747E-04
  410.0   8.324E-04   6.956E-04   5.737E-04   4.442E-04
  430.0   7.758E-04   6.534E-04   5.417E-04   4.169E-04
  450.0   7.311E-04   6.190E-04   5.096E-04   3.926E-04
  470.0   6.883E-04   5.865E-04   4.830E-04   3.716E-04
  490.0   6.510E-04   5.580E-04   4.598E-04   3.519E-04
  510.0   6.152E-04   5.303E-04   4.343E-04   3.309E-04
  530.0   5.800E-04   5.071E-04   4.113E-04   3.128E-04
  550.0   5.493E-04   4.802E-04   3.887E-04   2.972E-04
  570.0   5.209E-04   4.577E-04   3.697E-04   2.819E-04
  590.0   4.967E-04   4.358E-04   3.510E-04   2.669E-04
  610.0   4.693E-04   4.158E-04   3.311E-04   2.532E-04
  630.0   4.424E-04   3.955E-04   3.137E-04   2.401E-04
  650.0   4.131E-04   3.774E-04   2.962E-04   2.269E-04
  670.0   3.638E-04   3.580E-04   2.796E-04   2.143E-04
  690.0   3.771E-04   3.399E-04   2.644E-04   2.039E-04
  710.0   3.479E-04   3.246E-04   2.485E-04   1.913E-04
  730.0   3.339E-04   3.082E-04   2.338E-04   1.815E-04
  750.0   3.167E-04   2.910E-04   2.201E-04   1.723E-04
  770.0   2.992E-04   2.768E-04   2.085E-04   1.626E-04
  790.0   2.824E-04   2.638E-04   1.957E-04   1.529E-04
  810.0   2.700E-04   2.500E-04   1.832E-04   1.457E-04
  830.0   2.516E-04   2.368E-04   1.723E-04   1.372E-04
  850.0   2.396E-04   2.232E-04   1.625E-04   1.298E-04
  870.0   2.257E-04   2.127E-04   1.521E-04   1.217E-04
  890.0   2.141E-04   2.001E-04   1.426E-04   1.156E-04
  910.0   2.023E-04   1.891E-04   1.331E-04   1.082E-04
  930.0   1.897E-04   1.793E-04   1.252E-04   1.029E-04
  950.0   1.797E-04   1.698E-04   1.182E-04   9.675E-05
  970.0   1.685E-04   1.606E-04   1.108E-04   9.170E-05
  990.0   1.595E-04   1.526E-04   1.034E-04   8.604E-05
 1010.0   1.514E-04   1.434E-04   9.770E-05   8.151E-05
 1030.0   1.421E-04   1.354E-04   9.089E-05   7.660E-05
 1050.0   1.341E-04   1.290E-04   8.548E-05   7.198E-05
 1070.0   1.257E-04   1.202E-04   7.946E-05   6.755E-05
 1090.0   1.188E-04   1.146E-04   7.524E-05   6.355E-05
 1110.0   1.108E-04   1.077E-04   6.957E-05   6.017E-05
 1130.0   1.054E-04   1.018E-04   6.584E-05   5.678E-05
 1150.0   9.999E-05   9.537E-05   6.105E-05   5.357E-05
 1170.0   9.361E-05   9.023E-05   5.744E-05   5.072E-05
 1190.0   8.843E-05   8.583E-05   5.353E-05   4.773E-05
 1210.0   8.214E-05   8.034E-05   5.050E-05   4.461E-05
 1230.0   7.744E-05   7.594E-05   4.703E-05   4.192E-05
 1250.0   7.309E-05   7.137E-05   4.426E-05   3.972E-05
 1270.0   6.918E-05   6.839E-05   4.102E-05   3.727E-05
 1290.0   6.483E-05   6.333E-05   3.845E-05   3.533E-05
 1310.0   6.109E-05   5.990E-05   3.628E-05   3.308E-05
 1330.0   5.731E-05   5.643E-05   3.401E-05   3.137E-05
 1350.0   5.393E-05   5.366E-05   3.200E-05   2.942E-05
 1370.0   5.063E-05   5.037E-05   2.939E-05   2.758E-05
 1390.0   4.804E-05   4.769E-05   2.760E-05   2.605E-05
 1410.0   4.540E-05   4.487E-05   2.613E-05   2.460E-05
 1430.0   4.198E-05   4.198E-05   2.425E-05   2.325E-05
 1450.0   3.984E-05   4.004E-05   2.277E-05   2.179E-05
 1470.0   3.769E-05   3.745E-05   2.112E-05   2.041E-05
 1490.0   3.548E-05   3.506E-05   2.001E-05   1.925E-05
 1510.0   3.301E-05   3.355E-05   1.872E-05   1.793E-05
 1530.0   3.135E-05   3.113E-05   1.744E-05   1.711E-05
 1550.0   2.950E-05   2.948E-05   1.626E-05   1.612E-05
 1570.0   2.733E-05   2.810E-05   1.535E-05   1.533E-05
 1590.0   2.588E-05   2.609E-05   1.438E-05   1.430E-05
 1610.0   2.470E-05   2.452E-05   1.344E-05   1.354E-05
 1630.0   2.259E-05   2.320E-05   1.252E-05   1.261E-05
 1650.0   2.197E-05   2.188E-05   1.191E-05   1.205E-05
 1670.0   1.992E-05   2.063E-05   1.087E-05   1.119E-05
 1690.0   1.920E-05   1.925E-05   1.013E-05   1.064E-05
 1710.0   1.795E-05   1.805E-05   9.498E-06   9.911E-06
 1730.0   1.682E-05   1.705E-05   8.992E-06   9.423E-06
 1750.0   1.590E-05   1.606E-05   8.368E-06   8.869E-06
 1770.0   1.516E-05   1.530E-05   7.841E-06   8.399E-06
 1790.0   1.430E-05   1.430E-05   7.335E-06   7.748E-06
 1810.0   1.314E-05   1.349E-05   6.918E-06   7.397E-06
 1830.0   1.219E-05   1.258E-05   6.342E-06   6.953E-06
 1850.0   1.172E-05   1.175E-05   6.056E-06   6.535E-06
 1870.0   1.107E-05   1.114E-05   5.564E-06   6.017E-06
 1890.0   1.013E-05   1.037E-05   5.226E-06   5.705E-06
 1910.0   9.590E-06   9.761E-06   4.936E-06   5.401E-06
 1930.0   9.137E-06   9.352E-06   4.584E-06   5.076E-06
 1950.0   8.566E-06   8.887E-06   4.171E-06   4.729E-06
 1970.0   7.977E-06   8.034E-06   4.009E-06   4.505E-06
 1990.0   7.590E-06   7.770E-06   3.737E-06   4.184E-06

